Automatic weak imposition of free slip boundary conditions via Nitsche's method: application to nonlinear problems in geodynamics

Imposition of free slip boundary conditions in science and engineering simulations presents a challenge when the simulation domain is non-trivial. Inspired by recent progress in symbolic computation of discontinuous Galerkin finite element methods, we present a symmetric interior penalty form of Nitsche's method to weakly impose these slip boundary conditions and present examples of its use in the Stokes subsystem motivated by problems in geodynamics. We compare numerical results with well established benchmark problems. We also examine performance of the method with iterative solvers.

==> experiments/babuska/generate_plot.py <==
import matplotlib.pyplot as plt
import matplotlib as mpl
from mpltools import annotation

mpl.rcParams['text.usetex'] = True
mpl.rcParams['text.latex.preamble'] = [r'\usepackage{amsmath}']
font = {'size'   : 18}
mpl.rc('font', **font)

cases = ["e", "q"]
suffixes = [1, 1.000001, 1.00001, 1.0001, 1.001, 1.01]
varepsilon_y = ["0"] + list("10^{-%d}" % d for d in range(6, 1, -1))
linestyle = ["-ok", "--ok", "-.ok", "-dk", "--dk", "-.dk"]

for case in cases:
  line_style_idx = 0
  for suffix in map(str, suffixes):
    with open('error_%s%s.txt' % (case, suffix)) as f:
      lines = f.readlines()

    l2u = []
    h1u = []
    l2p = []
    h1p = []
    h = []

    working_list = None
    for line in lines:
      if 'l2u' in line:
        working_list = l2u
        continue
      if 'h1u:' in line:
        working_list = h1u
        continue
      if 'l2p' in line:
        working_list = l2p
        continue
      if 'h1p:' in line:
        working_list = h1p
        continue
      if line.strip() == 'h:':
        working_list = h
        continue

      working_list.append(tuple(map(float, line.split(','))))

    plt.loglog(h[0], l2u[0], linestyle[line_style_idx])
    line_style_idx += 1
    # plt.loglog(h[0], h1u[0], "--ok")

  position_idx = 4
  annotation.slope_marker((h[0][position_idx]*1.05, l2u[0][position_idx]*0.8), (3, 1), ax=plt.gca(),
                          text_kwargs={'color': 'black', 'size': 'x-large'},
                          poly_kwargs={'facecolor': (1, 1, 1), 'edgecolor': (0, 0, 0)},
                          size_frac=0.075)

  # annotation.slope_marker((h[0][position_idx]*1.05, h1u[0][position_idx]*0.8), (2, 1), ax=plt.gca(),
  #                         text_kwargs={'color': 'black', 'size': 'x-large'},
  #                         poly_kwargs={'facecolor': (1, 1, 1), 'edgecolor': (0, 0, 0)},
  #                         size_frac=0.075)

  plt.xlim((9e-3, 5e-1))
  plt.ylim((5e-7, 5e4))
  plt.legend(list(map(lambda d: r"$\varepsilon_y = %s$" % d, varepsilon_y)), fontsize=14, loc=4)
  plt.xlabel(r'$h$', fontsize=20)
  plt.ylabel(r'$\Vert u - u_h\Vert_{L_2(\Omega)}$', fontsize=20)
  plt.savefig('babuska_velocity_convergence_%s.pdf' % case, bbox_inches='tight')
  plt.clf()
  # plt.show()



==> experiments/mms/generate_plot.py <==
import matplotlib.pyplot as plt
import matplotlib as mpl
from mpltools import annotation

case = 1

with open('error_e%d.txt' % case) as f:
  lines = f.readlines()

l2u = []
h1u = []
l2p = []
h1p = []
h = []

working_list = None
for line in lines:
  if 'l2u' in line:
    working_list = l2u
    continue
  if 'h1u:' in line:
    working_list = h1u
    continue
  if 'l2p' in line:
    working_list = l2p
    continue
  if 'h1p:' in line:
    working_list = h1p
    continue
  if line.strip() == 'h':
    working_list = h
    continue

  working_list.append(tuple(map(float, line.split(','))))

mpl.rcParams['text.usetex'] = True
mpl.rcParams['text.latex.preamble'] = [r'\usepackage{amsmath}']
font = {'size'   : 18}
mpl.rc('font', **font)

plt.loglog(h[0], l2u[0], "-ok")
plt.loglog(h[0], h1u[0], "--ok")

position_idx = 2
annotation.slope_marker((h[0][position_idx]*1.05, l2u[0][position_idx]*0.8), (3, 1), ax=plt.gca(),
                        text_kwargs={'color': 'black', 'size': 'x-large'},
                        poly_kwargs={'facecolor': (1, 1, 1), 'edgecolor': (0, 0, 0)},
                        size_frac=0.075)

annotation.slope_marker((h[0][position_idx]*1.05, h1u[0][position_idx]*0.8), (2, 1), ax=plt.gca(),
                        text_kwargs={'color': 'black', 'size': 'x-large'},
                        poly_kwargs={'facecolor': (1, 1, 1), 'edgecolor': (0, 0, 0)},
                        size_frac=0.075)

plt.xlim((1e-3, 1e0))
plt.legend([r'$\Vert u - u_h\Vert_{L_2(\Omega)}$', r'$| u - u_h |_{H^1(\Omega)}$'], fontsize=20, loc=2)
plt.xlabel(r'$h$', fontsize=20)
plt.ylabel(r'', fontsize=20)
plt.savefig('mms_velocity_convergence_case%d.pdf' % case, bbox_inches='tight')
plt.clf()
# plt.show()


plt.loglog(h[0], l2p[0], "-ok")
plt.loglog(h[0], h1p[0], "--ok")

position_idx = 2
annotation.slope_marker((h[0][position_idx]*1.05, l2p[0][position_idx]*0.8), (3, 1), ax=plt.gca(),
                        text_kwargs={'color': 'black', 'size': 'x-large'},
                        poly_kwargs={'facecolor': (1, 1, 1), 'edgecolor': (0, 0, 0)},
                        size_frac=0.075)

annotation.slope_marker((h[0][position_idx]*1.05, h1p[0][position_idx]*0.8), (2, 1), ax=plt.gca(),
                        text_kwargs={'color': 'black', 'size': 'x-large'},
                        poly_kwargs={'facecolor': (1, 1, 1), 'edgecolor': (0, 0, 0)},
                        size_frac=0.075)

if case == 2:
  position_idx = -3
  annotation.slope_marker((h[0][position_idx]*1.05, l2p[0][position_idx]*0.8), (2, 1), ax=plt.gca(),
                          text_kwargs={'color': 'black', 'size': 'x-large'},
                          poly_kwargs={'facecolor': (1, 1, 1), 'edgecolor': (0, 0, 0)},
                          size_frac=0.075)

  annotation.slope_marker((h[0][position_idx]*1.05, h1p[0][position_idx]*0.8), (1, 1), ax=plt.gca(),
                          text_kwargs={'color': 'black', 'size': 'x-large'},
                          poly_kwargs={'facecolor': (1, 1, 1), 'edgecolor': (0, 0, 0)},
                          size_frac=0.075)

plt.xlim((1e-3, 1e0))
plt.legend([r'$\Vert p - p_h\Vert_{L_2(\Omega)}$', r'$| p - p_h |_{H^1(\Omega)}$'], fontsize=20, loc=2)
plt.xlabel(r'$h$', fontsize=20)
plt.ylabel(r'', fontsize=20)
plt.savefig('mms_pressure_convergence_case%d.pdf' % case, bbox_inches='tight')
# plt.show()


==> experiments/mms_combined/generate_mms_combined_plot.py <==
import matplotlib.pyplot as plt
import matplotlib as mpl
from mpltools import annotation
import matplotlib.patches as mpatches


case = 1

l2u = []
h1u = []
l2p = []
h1p = []
h = []

def load_data(fname):
  del l2u[:], h1u[:], l2p[:], h1p[:], h[:]

  with open(fname) as f:
    lines = f.readlines()

  working_list = None
  for line in lines:
    if 'l2u' in line:
      working_list = l2u
      continue
    if 'h1u:' in line:
      working_list = h1u
      continue
    if 'l2p' in line:
      working_list = l2p
      continue
    if 'h1p:' in line:
      working_list = h1p
      continue
    if line.strip() == 'h:':
      working_list = h
      continue

    working_list.append(tuple(map(float, line.split(','))))

mpl.rcParams['text.usetex'] = True
mpl.rcParams['text.latex.preamble'] = [r'\usepackage{amsmath}']
font = {'size'   : 18}
mpl.rc('font', **font)

s1, = plt.plot([-1000, -1000], "ok")
s2, = plt.plot([-1000, -1000], "^k")
l1, = plt.plot([-1000, -1000], "-k")
l2, = plt.plot([-1000, -1000], "--k")

for (j, fname) in enumerate(("../mms/error_e%d.txt" % case, "../mms_nonlinear/error_e%d.txt" % case)):
  load_data(fname)
  plt.loglog(h[0], l2u[0], "-ok" if j == 0 else "-^k")
  plt.loglog(h[0], h1u[0], "--ok" if j == 0 else "--^k")

  if case == 1:
    if j == 0:
      position_idx = -3
      annotation.slope_marker((h[0][position_idx]*1.05, l2u[0][position_idx]*0.8), (3, 1), ax=plt.gca(),
                              text_kwargs={'color': 'black', 'size': 'x-large'},
                              poly_kwargs={'facecolor': (1, 1, 1), 'edgecolor': (0, 0, 0)},
                              size_frac=0.075)
    elif j == 1:
      annotation.slope_marker((h[0][position_idx]*1.05, h1u[0][position_idx]*0.8), (2, 1), ax=plt.gca(),
                              text_kwargs={'color': 'black', 'size': 'x-large'},
                              poly_kwargs={'facecolor': (1, 1, 1), 'edgecolor': (0, 0, 0)},
                              size_frac=0.075)
  elif case == 2:
    position_idx = -2
    if j == 0:
      annotation.slope_marker((h[0][position_idx]*1.05, l2u[0][position_idx]*0.8), (3, 1), ax=plt.gca(),
                              text_kwargs={'color': 'black', 'size': 'x-large'},
                              poly_kwargs={'facecolor': (1, 1, 1), 'edgecolor': (0, 0, 0)},
                              size_frac=0.075)
    if j == 1:
      annotation.slope_marker((h[0][position_idx]*1.05, l2u[0][position_idx]*0.8), (2, 1), ax=plt.gca(),
                              text_kwargs={'color': 'black', 'size': 'x-large'},
                              poly_kwargs={'facecolor': (1, 1, 1), 'edgecolor': (0, 0, 0)},
                              size_frac=0.075)

    # annotation.slope_marker((h[0][position_idx]*1.05, h1u[0][position_idx]*0.8), (2, 1), ax=plt.gca(),
    #                         text_kwargs={'color': 'black', 'size': 'x-large'},
    #                         poly_kwargs={'facecolor': (1, 1, 1), 'edgecolor': (0, 0, 0)},
    #                         size_frac=0.075)


plt.xlim((1e-3, 1e0))

legend1 = plt.legend([s1, s2], [r"$\eta = 1$", r"$\eta = \eta_\mathrm{plast}$"], fontsize=20, loc=4)
legend2 = plt.legend([l1, l2], [r'$\Vert u - u_h\Vert_{L_2(\Omega)}$', r'$| u - u_h |_{H^1(\Omega)}$'], fontsize=20, loc=2)
plt.gca().add_artist(legend1)

plt.xlabel(r'$h$', fontsize=20)
plt.ylabel(r'', fontsize=20)
plt.savefig('mms_velocity_convergence_case%d.pdf' % case, bbox_inches='tight')
plt.clf()

# plt.show()
# quit()

s1, = plt.plot([-1000, -1000], "ok")
s2, = plt.plot([-1000, -1000], "^k")
l1, = plt.plot([-1000, -1000], "-k")
l2, = plt.plot([-1000, -1000], "--k")


for (j, fname) in enumerate(("../mms/error_e%d.txt" % case, "../mms_nonlinear/error_e%d.txt" % case)):
  load_data(fname)
  plt.loglog(h[0], l2p[0], "-ok" if j == 0 else "-^k")
  plt.loglog(h[0], h1p[0], "--ok" if j == 0 else "-^k")

  if case == 1:
    if j == 0:
      position_idx = 3
      annotation.slope_marker((h[0][position_idx]*1.05, l2p[0][position_idx]*0.8), (3, 1), ax=plt.gca(),
                              text_kwargs={'color': 'black', 'size': 'x-large'},
                              poly_kwargs={'facecolor': (1, 1, 1), 'edgecolor': (0, 0, 0)},
                              size_frac=0.075)

      annotation.slope_marker((h[0][position_idx]*1.05, h1p[0][position_idx]*0.8), (2, 1), ax=plt.gca(),
                              text_kwargs={'color': 'black', 'size': 'x-large'},
                              poly_kwargs={'facecolor': (1, 1, 1), 'edgecolor': (0, 0, 0)},
                              size_frac=0.075)
    elif j == 1:
      position_idx = -1
      annotation.slope_marker((h[0][position_idx]*1.05, l2p[0][position_idx]*0.8), (4, 1), ax=plt.gca(),
                              text_kwargs={'color': 'black', 'size': 'x-large'},
                              poly_kwargs={'facecolor': (1, 1, 1), 'edgecolor': (0, 0, 0)},
                              size_frac=0.075)

      annotation.slope_marker((h[0][position_idx]*1.05, h1p[0][position_idx]*0.8), (3, 1), ax=plt.gca(),
                              text_kwargs={'color': 'black', 'size': 'x-large'},
                              poly_kwargs={'facecolor': (1, 1, 1), 'edgecolor': (0, 0, 0)},
                              size_frac=0.075)
    

  elif case == 2:
    if j == 0:
      position_idx = -3
      annotation.slope_marker((h[0][position_idx]*1.05, l2p[0][position_idx]*0.8), (2, 1), ax=plt.gca(),
                              text_kwargs={'color': 'black', 'size': 'x-large'},
                              poly_kwargs={'facecolor': (1, 1, 1), 'edgecolor': (0, 0, 0)},
                              size_frac=0.075)

      position_idx = -1
      annotation.slope_marker((h[0][position_idx]*1.05, h1p[0][position_idx]*0.8), (1, 1), ax=plt.gca(),
                              text_kwargs={'color': 'black', 'size': 'x-large'},
                              poly_kwargs={'facecolor': (1, 1, 1), 'edgecolor': (0, 0, 0)},
                              size_frac=0.075)
    # if j == 1:

    # annotation.slope_marker((h[0][position_idx]*1.05, h1p[0][position_idx]*0.8), (1, 1), ax=plt.gca(),
    #                         text_kwargs={'color': 'black', 'size': 'x-large'},
    #                         poly_kwargs={'facecolor': (1, 1, 1), 'edgecolor': (0, 0, 0)},
    #                         size_frac=0.075)

plt.xlim((1e-3, 1e0))
legend1 = plt.legend([s1, s2], [r"$\eta = 1$", r"$\eta = \eta_\mathrm{plast}$"], fontsize=20, loc=4)
legend2 = plt.legend([l1, l2], [r'$\Vert p - p_h\Vert_{L_2(\Omega)}$', r'$| p - p_h |_{H^1(\Omega)}$'], fontsize=20, loc=2)
plt.gca().add_artist(legend1)

plt.xlabel(r'$h$', fontsize=20)
plt.ylabel(r'', fontsize=20)
plt.savefig('mms_pressure_convergence_case%d.pdf' % case, bbox_inches='tight')
# plt.show()


==> experiments/mms_nonlinear/generate_anal_plot.py <==
import matplotlib.pyplot as plt
import numpy as np
import matplotlib as mpl
import pygmsh

mpl.rcParams['text.usetex'] = True
mpl.rcParams['text.latex.preamble'] = [r'\usepackage{amsmath}']
font = {'size'   : 18}
mpl.rc('font', **font)


def xy(t):
	# return np.cos(t), np.sin(t)
	# width, fat, thin, depth
	a, b, c, d = 32.0, 13.0, 10.0, 2.0
	return a*np.sin(t)**3, b*np.cos(t) - c*np.cos(2*t) - d*np.cos(3*(t-0.5)) - np.cos(4*t)
	# a, b = 1.0, 3.0
	# return (1 + a/b)*np.cos(t) + a/b*np.cos((1 + b/a)*t), (1 + a/b)*np.sin(t) + a/b*np.sin((1 + b/a)*t)

max_circ = 2.0*np.pi
t = np.linspace(0, max_circ, 100)
x, y = xy(t)

plt.plot(x, y, "--b")
plt.gca().set_aspect("equal")

t_h = np.linspace(0, max_circ, 11)
x_h, y_h = xy(t_h)
bdry = np.vstack((x_h, y_h)).T

geom = pygmsh.built_in.Geometry()
gmshpts = [geom.add_point([x_h[j], y_h[j], 0.0], lcar=100.0) for j in range(len(x_h))]
gmsh_lines = [geom.add_line(gmshpts[k], gmshpts[k+1]) for k in range(len(gmshpts)-1)]
gmsh_lines.append(geom.add_line(gmshpts[-1], gmshpts[0]))
ll = geom.add_unordered_line_loop(gmsh_lines)
surf = geom.add_plane_surface(ll)
mesh = pygmsh.generate_mesh(geom)

pts = mesh.points
plt.triplot(pts[:,0], pts[:,1], mesh.cells["triangle"], "-k")
plt.plot(pts[:,0], pts[:,1], "ok")


# print(bdry)
# print((bdry[1:] + bdry[:-1])/2.0)
# quit()
bdry_tangent = (bdry[1:] - bdry[:-1])
bdry_n_vec = -np.vstack((bdry_tangent[:,1], -bdry_tangent[:,0])).T
# bdry_n_vec /= np.linalg.norm(bdry_n_vec, axis=1).T
bdry_n_vec /= np.linalg.norm(bdry_n_vec, axis=1).T.reshape((-1, 1))

n_pts_base = (bdry[1:] + bdry[:-1])/2.0
bdry_n_vec *= 1.75
n_pts_tip = n_pts_base + 1.8*bdry_n_vec

for j in range(n_pts_base.shape[0]):
	plt.arrow(n_pts_base[j,0], n_pts_base[j,1], bdry_n_vec[j,0], bdry_n_vec[j,1], 
		color="black", width=0.005, shape="full", 
		length_includes_head=True, head_width=0.5)
	plt.text(n_pts_tip[j, 0], n_pts_tip[j, 1], "$n$", ha="center", va="center")


# plt.text(0.15, 0.35, "$\\mathcal{T}_h$", ha="center", va="center")
t = np.pi/32.0
ps = 1.1*np.array([np.cos(t), np.sin(t)])
# plt.text(ps[0], ps[1], "$\\partial\\Omega$", ha="center", va="center", color="blue")

plt.axis("off")

plt.savefig("meshing_issue.pdf", bbox_inches="tight")
plt.show()

==> experiments/mms_nonlinear/generate_plot.py <==
import matplotlib.pyplot as plt
import matplotlib as mpl
from mpltools import annotation

case = 2

with open('error_e%d.txt' % case) as f:
  lines = f.readlines()

l2u = []
h1u = []
l2p = []
h1p = []
h = []

working_list = None
for line in lines:
  if 'l2u' in line:
    working_list = l2u
    continue
  if 'h1u:' in line:
    working_list = h1u
    continue
  if 'l2p' in line:
    working_list = l2p
    continue
  if 'h1p:' in line:
    working_list = h1p
    continue
  if line.strip() == 'h:':
    working_list = h
    continue

  working_list.append(tuple(map(float, line.split(','))))

mpl.rcParams['text.usetex'] = True
mpl.rcParams['text.latex.preamble'] = [r'\usepackage{amsmath}']
font = {'size'   : 18}
mpl.rc('font', **font)

plt.loglog(h[0], l2u[0], "-ok")
plt.loglog(h[0], h1u[0], "--ok")

if case == 1:
  position_idx = -3
  annotation.slope_marker((h[0][position_idx]*1.05, l2u[0][position_idx]*0.8), (3, 1), ax=plt.gca(),
                          text_kwargs={'color': 'black', 'size': 'x-large'},
                          poly_kwargs={'facecolor': (1, 1, 1), 'edgecolor': (0, 0, 0)},
                          size_frac=0.075)

  annotation.slope_marker((h[0][position_idx]*1.05, h1u[0][position_idx]*0.8), (2, 1), ax=plt.gca(),
                          text_kwargs={'color': 'black', 'size': 'x-large'},
                          poly_kwargs={'facecolor': (1, 1, 1), 'edgecolor': (0, 0, 0)},
                          size_frac=0.075)
elif case == 2:
  position_idx = -3
  annotation.slope_marker((h[0][position_idx]*1.05, l2u[0][position_idx]*0.8), (3, 1), ax=plt.gca(),
                          text_kwargs={'color': 'black', 'size': 'x-large'},
                          poly_kwargs={'facecolor': (1, 1, 1), 'edgecolor': (0, 0, 0)},
                          size_frac=0.075)

  annotation.slope_marker((h[0][position_idx]*1.05, h1u[0][position_idx]*0.8), (2, 1), ax=plt.gca(),
                          text_kwargs={'color': 'black', 'size': 'x-large'},
                          poly_kwargs={'facecolor': (1, 1, 1), 'edgecolor': (0, 0, 0)},
                          size_frac=0.075)


plt.xlim((1e-3, 1e0))
plt.legend([r'$\Vert u - u_h\Vert_{L_2(\Omega)}$', r'$| u - u_h |_{H^1(\Omega)}$'], fontsize=20, loc=2)
plt.xlabel(r'$h$', fontsize=20)
plt.ylabel(r'', fontsize=20)
plt.savefig('mms_velocity_convergence_case%d.png' % case, bbox_inches='tight')
plt.clf()
# plt.show()
# quit()


plt.loglog(h[0], l2p[0], "-ok")
plt.loglog(h[0], h1p[0], "--ok")

if case == 1:
  position_idx = -3
  annotation.slope_marker((h[0][position_idx]*1.05, l2p[0][position_idx]*0.8), (3, 1), ax=plt.gca(),
                          text_kwargs={'color': 'black', 'size': 'x-large'},
                          poly_kwargs={'facecolor': (1, 1, 1), 'edgecolor': (0, 0, 0)},
                          size_frac=0.075)

  annotation.slope_marker((h[0][position_idx]*1.05, h1p[0][position_idx]*0.8), (2, 1), ax=plt.gca(),
                          text_kwargs={'color': 'black', 'size': 'x-large'},
                          poly_kwargs={'facecolor': (1, 1, 1), 'edgecolor': (0, 0, 0)},
                          size_frac=0.075)

elif case == 2:
  position_idx = -3
  annotation.slope_marker((h[0][position_idx]*1.05, l2p[0][position_idx]*0.8), (2, 1), ax=plt.gca(),
                          text_kwargs={'color': 'black', 'size': 'x-large'},
                          poly_kwargs={'facecolor': (1, 1, 1), 'edgecolor': (0, 0, 0)},
                          size_frac=0.075)

  annotation.slope_marker((h[0][position_idx]*1.05, h1p[0][position_idx]*0.8), (1, 1), ax=plt.gca(),
                          text_kwargs={'color': 'black', 'size': 'x-large'},
                          poly_kwargs={'facecolor': (1, 1, 1), 'edgecolor': (0, 0, 0)},
                          size_frac=0.075)

plt.xlim((1e-3, 1e0))
plt.legend([r'$\Vert p - p_h\Vert_{L_2(\Omega)}$', r'$| p - p_h |_{H^1(\Omega)}$'], fontsize=20, loc=2)
plt.xlabel(r'$h$', fontsize=20)
plt.ylabel(r'', fontsize=20)
plt.savefig('mms_pressure_convergence_case%d.png' % case, bbox_inches='tight')
# plt.show()


==> experiments/tosi/generate_plots.py <==
import json
import pandas as pd
import matplotlib.pyplot as plt
import matplotlib as mpl
import numpy as np
from mpltools import annotation

mpl.rcParams['text.usetex'] = True
mpl.rcParams['text.latex.preamble'] = [r'\usepackage{amsmath}']
font = {'size'   : 18}
mpl.rc('font', **font)

with open("blankenbach.json") as f:
	data = json.load(f)


df = pd.DataFrame(data)

def plot_case(case, ref, sty):
    case.sort_values(["mele"])
    h = 1.0 / case["nele"]
    # hrange = range(len(h))
    # eps = np.array(abs(case["Nu"] - ref))
    # rates = np.log(eps[:-1]/eps[1:])/np.log(2)
    # print(eps)
    # print(rates)
    # quit()
    plt.loglog(h, abs(case["Nu"] - ref), sty)


# Weak blankenbach cases
legs = ["Case 1", "Case 2", "Case 3", "Case 4", "Case 5"]
case1 = [(1e4, 4.88441), (1e5, 10.5341), (1e6, 21.9725)]

sty = ["-ok", "-vk", "-^k", "-sk", "-Dk"]

bccase = "weak"

# Case 1 - 3
for j, (Ra, ref) in enumerate(case1):
    case = df[(df["bctype"] == bccase) & (df["Ra"] == Ra) & (df["b"] == 1.0) & (df["c"] == 1.0)]
    plot_case(case, ref, sty[j])

# Case 4
case = df[(df["bctype"] == bccase) & (df["Ra"] == 1e4) & (df["b"] == 1000.0) & (df["c"] == 1.0)]
plot_case(case, 10.066, sty[3])


# Case 5
case = df[(df["bctype"] == bccase) & (df["Ra"] == 1e4) & (df["b"] == 16384.0) & (df["c"] == 64.0)]
plot_case(case, 6.9299, sty[4])

h = 1.0 / case["nele"]
# plt.gca().set_xticks(h)
# plt.gca().set_xticklabels(case["nele"])

plt.xlim((3e-3, 1e-1))
plt.ylim((3e-4, 2.0))
plt.ylabel(r"$|\mathrm{Nu} - \mathrm{Nu}_\text{ref}|$")
plt.xlabel(r"$h$")
plt.legend(legs, loc=4)

h = 1.0 / np.array(case["mele"])
eps = np.array(abs(case["Nu"] - 6.9299))
annotation.slope_marker((h[1], eps[1] + 0.1), (2, 1), ax=plt.gca(),
	text_kwargs={'color': 'black', 'size': 'x-large'},
	poly_kwargs={'facecolor': (1, 1, 1), 'edgecolor': (0, 0, 0)},
	size_frac=0.075)

plt.savefig('blankenbach_convergence.pdf', bbox_inches='tight')
# plt.show()


# # Tosi cases

# with open("tosi.json") as f:
# 	data = json.load(f)

# df = pd.DataFrame(data)

# def plot_case_tosi(case, sty):
#     case.sort_values(["mele"])
#     h = case["mele"]
#     # print(h)
#     print(case["Nu_top"])
#     # hrange = range(len(h))
#     # plt.plot(hrange, case["Nu_top"], sty)

# case = df[(df["bctype"] == bccase) & (df["detaz"] == 1.0) & (df["etastar"] == 0.0) & (df["sigmaz"] == 0.0)]
# plot_case_tosi(case, sty[0])
# case = df[(df["bctype"] == bccase) & (df["detaz"] == 1.0) & (df["etastar"] == 1e-3) & (df["sigmaz"] == 1.0)]
# plot_case_tosi(case, sty[1])
# case = df[(df["bctype"] == bccase) & (df["detaz"] == 10.0) & (df["etastar"] == 0.0) & (df["sigmaz"] == 0.0)]
# plot_case_tosi(case, sty[2])
# case = df[(df["bctype"] == bccase) & (df["detaz"] == 10.0) & (df["etastar"] == 1e-3) & (df["sigmaz"] == 1.0)]
# plot_case_tosi(case, sty[3])

# # plt.legend(["Case %d" % d for d in range(1, 5)])
# # plt.show()







